From Round-Trip State Echo to Error Recovery: Snapshot-Resolved Quantum-Hardware Diagnostics

We examine which conclusions from quantum-hardware benchmarks persist when the same programs are run again. On eight fixed routes of IQM Emerald, round-trip state echo (RTSE), a diagnostic of state return after a round trip, gave mean scores near $0.84$ that differed by only $0.00125$ between two executions. Individual route estimates nevertheless changed by up to $0.06$ in both directions. The mean difference between RTSE and measurement-free teleportation along the same routes shrank from $0.046$ to $0.014$ and was no longer statistically resolved on repetition; none of the four prespecified communication targets met its replication rule. Recovery with an existing four-qubit single-deletion code also changed on repetition: after discarding one encoded qubit in the circuit model, the IQM mean fell from $0.738$ to $0.624$ and failed the replication test against the two-thirds operational reference. In a separate IonQ experiment, recovery means of $0.91$ and $0.92$ passed tests against that reference and against a deliberately incorrect decoder in both executions. These results concern the tested workloads and executions. They show why a nearly unchanged aggregate benchmark score needs to be interpreted alongside individual routes, direct task comparisons, and repeated executions.

==> anc/MIT.txt <==
MIT License

Copyright (c) 2026 Isaac Barouch Essayag and Aryeh Lev Zabokritskiy (Yohananov)

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/PATCH_MANIFEST.json <==
{
  "article_title": "Round-Trip State Echo and Repeated Protocol Tests on Quantum Hardware",
  "authors": [
    "Isaac Barouch Essayag",
    "Aryeh Lev Zabokritskiy (Yohananov)"
  ],
  "component_status_note": "The verifier and expected output use the stable CORRECTION_COMPANION label. Only documentation and metadata changed in this production revision; numerical results and the scientific algorithm are unchanged.",
  "corrections": [
    "A1 exact-analysis NumPy 2.5.1 guidance",
    "A2 packaged-layout and 444-file manifest support for optional IonQ verifier"
  ],
  "corresponding_author": "Aryeh Lev Zabokritskiy (Yohananov)",
  "distribution_names": {
    "arxiv": "ancillary files"
  },
  "files": [
    {
      "bytes": 1117,
      "path": "MIT.txt",
      "sha256": "cce499ddd5a1264e069e6f7eed4abe995e1a2866664179f649f16a82d3a3ea17"
    },
    {
      "bytes": 7961,
      "path": "README.md",
      "sha256": "84030f0920681cf52fb09c3fd360bee3d1993b98836b6bab6ce4bb93a83a6c4b"
    },
    {
      "bytes": 8626,
      "path": "audit_ionq_ideal_qasm_baseline.patch",
      "sha256": "f6cbef6759d886de6777bf6c2c372865cdf1f7758b2fa5f74c9e04ab03a06779"
    },
    {
      "bytes": 23550,
      "path": "audit_ionq_ideal_qasm_baseline.py",
      "sha256": "fea0581f54398e36d77c08375b9bd3dcc0904daf316637aa4c29f79cb1ce503f"
    },
    {
      "bytes": 50516,
      "path": "ionq-corrected-verifier-result.json",
      "sha256": "205de8fa508e01dd2e46332502a4b5b6cc87f3fa73fc621fbe44b53f57cf720a"
    },
    {
      "bytes": 171,
      "path": "requirements-length-analysis.txt",
      "sha256": "52427022c29d704a18cbae8915159cf0f577e5daec057a3c6716d38e03814e94"
    }
  ],
  "identifier_scope": "The DOI identifies only the original dataset. No new dataset DOI is assigned.",
  "original_archive_sha256": "1a424a5d2bd5408ab75a72fc4670b3163c6048cdcc8bdf374f4f6c29a13586a1",
  "original_dataset_record_doi": "10.5281/zenodo.21969397",
  "original_payload_not_duplicated": true,
  "original_script_relative_path": "code/audit_ionq_ideal_qasm_baseline.py",
  "original_script_sha256": "bc754d3891bd4211fe95f69ae32b17f1272a6f90b185bab1a2998dbf2ca20008",
  "original_version": "0.2.0",
  "public_correspondence_email": "yuhanalev@telhai.ac.il",
  "scientific_payload_changed": false,
  "supplement_title": "Reproducibility corrections",
  "supplement_version": "2026-10-30"
}


==> anc/README.md <==
# Reproducibility corrections

Supplement to **Round-Trip State Echo and Repeated Protocol Tests on Quantum Hardware**

**Isaac Barouch Essayag** — MIGAL–Galilee Research Institute/Tel-Hai University
of Kiryat Shmona in the Galilee, P.O. Box 831, Kiryat Shmona 1101602, Israel.

**Aryeh Lev Zabokritskiy (Yohananov)** — Department of Computer Science,
Tel-Hai University of Kiryat Shmona in the Galilee, Israel; MIGAL–Galilee
Research Institute, P.O. Box 831, Kiryat Shmona 1101602, Israel.

Corresponding author: Aryeh Lev Zabokritskiy (Yohananov), yuhanalev@telhai.ac.il.

Supplement version: 30 October 2026.

This supplement supplies exact reproduction instructions and a corrected
optional IonQ verifier for the unchanged version 0.2.0 dataset at
[Zenodo record 21969397](https://doi.org/10.5281/zenodo.21969397).
This arXiv version includes the supplement as ancillary material. The Zenodo
DOI identifies the original dataset, not this supplement; no separate dataset
DOI is assigned here.

Original dataset ZIP SHA-256:

`1a424a5d2bd5408ab75a72fc4670b3163c6048cdcc8bdf374f4f6c29a13586a1`

The dataset supplies the observations, QASM, analysis programs and original
figures. Its `MANUSCRIPT_BINDING.json` identifies an earlier manuscript source
snapshot by hashes; the dataset does not contain a manuscript PDF or TeX.
The present corrections change neither observations, submitted circuits nor
scientific results.

## Contents and requirements

The eight files are:

| File | Purpose |
| --- | --- |
| `README.md` | Metadata, dependencies, exact commands and expected outputs |
| `requirements-length-analysis.txt` | NumPy 2.5.1 for the length analyzer |
| `audit_ionq_ideal_qasm_baseline.py` | Corrected verifier of all 72 archived IonQ sources |
| `audit_ionq_ideal_qasm_baseline.patch` | Changes relative to the original archived verifier |
| `ionq-corrected-verifier-result.json` | Expected verifier output and exact input bindings |
| `MIT.txt` | Original software copyright and license |
| `PATCH_MANIFEST.json` | File hashes and original-dataset identity |
| `SHA256SUMS.txt` | SHA-256 checksums of the other seven files |

The tested offline reproduction environment is CPython 3.12.14 with NumPy
2.5.1. The IonQ verifier and checksum commands need only Python's standard
library. No cloud account, hardware access, provider credentials or network
access is needed after downloading the dataset and installing NumPy.
The original experiment/compiler environment is recorded separately in the
dataset; this small requirements file is only for the offline length analyzer.

For the commands below, use the following directory arrangement:

```text
reproduction/
  dataset/       (extracted v0.2.0 package: contains circuits/, data/, code/)
  corrections/   (the eight files in this supplement)
  outputs/       (new reproduction outputs)
```

Extract the dataset archive and use its inner package directory as `dataset/`.
Download the ancillary files together or obtain them from the arXiv article
source download, then place the eight files in `corrections/`.
Run every following command from `reproduction/`. The paths are relative to
that directory, and output filenames must not already exist when running the
IonQ verifier. Use an isolated Python environment if needed.

## Quick checks

Verify this supplement's seven checksums:

```text
python -c "from pathlib import Path; import hashlib; p=Path('corrections'); rows=[line.split('  ',1) for line in (p/'SHA256SUMS.txt').read_text().splitlines()]; assert len(rows)==7; assert all(hashlib.sha256((p/name).read_bytes()).hexdigest()==digest for digest,name in rows); print('SUPPLEMENT_CHECKSUMS_OK: 7 files')"
```

Validate the original dataset without modifying it:

```text
python dataset/validate_package.py
python -c "from pathlib import Path; Path('outputs').mkdir(exist_ok=True)"
```

The dataset validator checks its payload checksums, 444-source manifest,
submission-order and IonQ-table bindings, and license mapping. Keep the original
dataset files unchanged so that those checksums remain valid.

## Exact length-analysis reproduction

Use **NumPy 2.5.1**, as recorded in the original main
`environment/requirements-lock.txt`. The narrower original
`environment/requirements-iqm-rtse-length-96x200.lock.txt` instead names NumPy
2.4.2, which does not reproduce every archived floating-point/bootstrap field.
Both original locks remain unchanged. The verified analysis with 2.5.1 matched
the complete archived JSON; the comparisons with 2.3.5 and 2.4.2 retained the
scientific decisions but did not match every field.

Install the analyzer's sole third-party dependency, then run the original
archived analyzer, configuration and observations:

```text
python -m pip install -r corrections/requirements-length-analysis.txt
python -c "import numpy; assert numpy.__version__=='2.5.1'; print(numpy.__version__)"
python dataset/code/rtse_preregistration/analyze_rtse_length_96.py --config dataset/code/rtse_preregistration/rtse_length_96.config.json --observations dataset/data/rtse_length_analysis_root/safe/observations.safe.json --output outputs/length-analysis-rerun.json
python -c "import json; from pathlib import Path; a=json.loads(Path('outputs/length-analysis-rerun.json').read_text()); b=json.loads(Path('dataset/data/rtse_length_analysis_root/safe/analysis.safe.json').read_text()); assert a==b; print('LENGTH_ANALYSIS_EXACT_MATCH')"
```

The archived output and the verified byte-identical reproduction have SHA-256
`592008dc5d4411f4cd922ab56afb5165c17460b825d74d498b54821d034c9d80`.
Parsed-JSON equality above checks all fields, rather than only the displayed
paper values.

## IonQ ideal-circuit verification

The original optional verifier referred to an earlier working-directory layout
and a 252-entry manifest. The supplied version uses the published
`circuits/MANIFEST.safe.json` with 444 entries, the 72 rows of
`data/ionq_72_programs.safe.csv`, and all 72 QASM sources under
`circuits/ionq_window_a/` and `circuits/ionq_window_b/`.
Its parser, statevector operations, scoring rules and tolerances are unchanged.
It verifies source and table bindings, gate counts and cross-window cell
matches; it refuses outputs inside the dataset or an existing output file.

```text
python corrections/audit_ionq_ideal_qasm_baseline.py --package-root dataset --output outputs/ionq-ideal-rerun.json
python -c "import json; from pathlib import Path; a=json.loads(Path('outputs/ionq-ideal-rerun.json').read_text()); b=json.loads(Path('corrections/ionq-corrected-verifier-result.json').read_text()); assert a==b; print('IONQ_VERIFIER_EXACT_MATCH: 72 programs')"
```

Expected summary: `IONQ_IDEAL_QASM_BASELINE_AUDIT=PASS` and `PROGRAM_COUNT=72`.
Each window has 16 recovery cells, 16 control cells using the decoder's
adjoint, and 4 short-control cells. All 36 cross-window cells match. Each
ideal mean for the control using the decoder's adjoint is 0.4731575973558666,
and each recovery-minus-control mean is 0.5268424026441334, within the
original 3e-12 tolerance. Recovery and short-control ideal success
probabilities are one within that tolerance.
These are ideal-circuit checks; they do not repeat hardware experiments.

## Provenance and rights

The verifier and expected-result JSON use the stable `CORRECTION_COMPANION`
label. This production revision changes documentation and metadata only;
the numerical results and scientific algorithm are unchanged. The patch
records the changes from the original archived verifier. `PATCH_MANIFEST.json`
records the current supplement identity and component hashes.

The verifier is derived from the dataset's MIT-licensed code. The original
copyright and license are preserved in `MIT.txt`; this documentation accompanies
that software. No original QASM, observations or figures are redistributed
here. Their original CC BY 4.0 license remains unchanged. Third-party
dependencies are not bundled and retain their own licenses.


==> anc/SHA256SUMS.txt <==
cce499ddd5a1264e069e6f7eed4abe995e1a2866664179f649f16a82d3a3ea17  MIT.txt
fda697593fc6dfdfcc17391a9525f5659ab7bf4d90f05070f2af879ed171be68  PATCH_MANIFEST.json
84030f0920681cf52fb09c3fd360bee3d1993b98836b6bab6ce4bb93a83a6c4b  README.md
f6cbef6759d886de6777bf6c2c372865cdf1f7758b2fa5f74c9e04ab03a06779  audit_ionq_ideal_qasm_baseline.patch
fea0581f54398e36d77c08375b9bd3dcc0904daf316637aa4c29f79cb1ce503f  audit_ionq_ideal_qasm_baseline.py
205de8fa508e01dd2e46332502a4b5b6cc87f3fa73fc621fbe44b53f57cf720a  ionq-corrected-verifier-result.json
52427022c29d704a18cbae8915159cf0f577e5daec057a3c6716d38e03814e94  requirements-length-analysis.txt


==> anc/audit_ionq_ideal_qasm_baseline.patch <==
--- published-v0.2.0/code/audit_ionq_ideal_qasm_baseline.py
+++ corrections/audit_ionq_ideal_qasm_baseline.py
@@ -1,5 +1,5 @@
 #!/usr/bin/env python3
-"""Recompute the ideal IonQ baseline from the 72 exact submitted QASM files.
+"""CORRECTION_COMPANION: audit the 72 archived IonQ QASM files.
 
 The audit is deliberately offline and strict.  It verifies every selected
 source against the publication-safe source manifest and program table, accepts
@@ -10,21 +10,29 @@
 from __future__ import annotations
 
 import cmath
+import argparse
 import csv
 import hashlib
 import json
 import math
+import os
 import re
 from collections import Counter, defaultdict
 from pathlib import Path
 from typing import Any, Iterable
 
 
-ROOT = Path(__file__).resolve().parents[1]
-SOURCE_ROOT = ROOT / "artifacts" / "circuit_sources"
-SOURCE_MANIFEST = SOURCE_ROOT / "manifest.safe.json"
-PROGRAM_TABLE = ROOT / "artifacts" / "ionq_72_programs.safe.csv"
-OUTPUT = ROOT / "artifacts" / "ionq_ideal_qasm_baseline_audit.json"
+SOURCE_MANIFEST_RELATIVE_PATH = "circuits/MANIFEST.safe.json"
+PROGRAM_TABLE_RELATIVE_PATH = "data/ionq_72_programs.safe.csv"
+ORIGINAL_RECORD_DOI = "10.5281/zenodo.21969397"
+EXPECTED_CATEGORY_COUNTS = {
+    "iqm_protocol_physical_native": 100,
+    "iqm_qec_physical_native": 80,
+    "ionq_window_a": 36,
+    "ionq_window_b": 36,
+    "iqm_rtse_length_window_a": 96,
+    "iqm_rtse_length_window_b": 96,
+}
 
 WINDOW_TO_CATEGORY = {
     "window_a": "ionq_window_a",
@@ -95,37 +103,45 @@
     return _sha256_bytes(payload)
 
 
-def _load_manifest() -> tuple[dict[tuple[str, str], dict[str, Any]], str]:
-    payload = _read_bytes(SOURCE_MANIFEST, MAX_MANIFEST_BYTES)
+def _load_manifest(path: Path) -> tuple[dict[tuple[str, str], dict[str, Any]], str]:
+    payload = _read_bytes(path, MAX_MANIFEST_BYTES)
     document = json.loads(payload)
     if document.get("artifact_type") != "exact_submitted_qasm_source_manifest":
         raise AuditError("unexpected source-manifest artifact type")
-    if document.get("file_count") != 252:
-        raise AuditError("source manifest does not contain 252 files")
+    if document.get("file_count") != 444:
+        raise AuditError("source manifest does not contain 444 execution-source files")
     category_counts = document.get("category_counts")
-    if not isinstance(category_counts, dict):
-        raise AuditError("source manifest lacks category counts")
-    for category in WINDOW_TO_CATEGORY.values():
-        if category_counts.get(category) != 36:
-            raise AuditError(f"source manifest does not contain 36 files for {category}")
+    if category_counts != EXPECTED_CATEGORY_COUNTS:
+        raise AuditError("source manifest category counts differ from version 0.2.0")
+    files = document.get("files")
+    if not isinstance(files, list) or len(files) != 444:
+        raise AuditError("source manifest record count differs from version 0.2.0")
 
     records: dict[tuple[str, str], dict[str, Any]] = {}
-    for record in document.get("files", []):
+    observed_categories: Counter[str] = Counter()
+    for record in files:
         if not isinstance(record, dict):
             raise AuditError("malformed source-manifest record")
         category = record.get("category")
         relative_path = record.get("relative_path")
         if not isinstance(category, str) or not isinstance(relative_path, str):
             raise AuditError("source-manifest record lacks a category or path")
+        rel = Path(relative_path)
+        if (rel.is_absolute() or ".." in rel.parts or len(rel.parts) != 3
+                or rel.parts[:2] != ("circuits", category)):
+            raise AuditError("source manifest path does not match the package layout")
         key = (category, relative_path)
         if key in records:
             raise AuditError(f"duplicate source-manifest record: {relative_path}")
         records[key] = record
+        observed_categories[category] += 1
+    if observed_categories != Counter(EXPECTED_CATEGORY_COUNTS):
+        raise AuditError("source manifest records disagree with its category counts")
     return records, _sha256_bytes(payload)
 
 
-def _load_program_table() -> tuple[list[dict[str, str]], str]:
-    payload = _read_bytes(PROGRAM_TABLE, MAX_TABLE_BYTES)
+def _load_program_table(path: Path) -> tuple[list[dict[str, str]], str]:
+    payload = _read_bytes(path, MAX_TABLE_BYTES)
     text = payload.decode("utf-8-sig")
     rows = list(csv.DictReader(text.splitlines()))
     required = {
@@ -306,8 +322,22 @@
 
 
 def main() -> int:
-    manifest, manifest_sha256 = _load_manifest()
-    table_rows, table_sha256 = _load_program_table()
+    parser = argparse.ArgumentParser(description=__doc__)
+    parser.add_argument("--package-root", type=Path, required=True,
+                        help="Unmodified extracted published version 0.2.0 directory")
+    parser.add_argument("--output", type=Path, required=True,
+                        help="New report outside the published package directory")
+    args = parser.parse_args()
+    package_root = Path(os.path.abspath(args.package_root))
+    output = Path(os.path.abspath(args.output))
+    if not package_root.is_dir():
+        raise AuditError("package root is not an extracted directory")
+    if output == package_root or package_root in output.parents:
+        raise AuditError("output must be outside the immutable published package")
+    if output.exists():
+        raise AuditError("output already exists; select a new report path")
+    manifest, manifest_sha256 = _load_manifest(package_root / SOURCE_MANIFEST_RELATIVE_PATH)
+    table_rows, table_sha256 = _load_program_table(package_root / PROGRAM_TABLE_RELATIVE_PATH)
     script_sha256 = _sha256_bytes(Path(__file__).read_bytes())
 
     programs: list[dict[str, Any]] = []
@@ -352,7 +382,7 @@
         if row["cell_id"] != expected_name.removesuffix(".qasm").split("_", 1)[1]:
             raise AuditError(f"cell identifier and source name disagree: {expected_name}")
 
-        relative_path = f"{category}/{expected_name}"
+        relative_path = f"circuits/{category}/{expected_name}"
         manifest_key = (category, relative_path)
         manifest_record = manifest.get(manifest_key)
         if manifest_record is None:
@@ -360,7 +390,7 @@
         if manifest_key in seen_manifest_paths:
             raise AuditError(f"manifest source is used twice: {relative_path}")
         seen_manifest_paths.add(manifest_key)
-        source_path = SOURCE_ROOT / relative_path
+        source_path = package_root / relative_path
         parsed_name = FILENAME_RE.fullmatch(source_path.name)
         if parsed_name is None:
             raise AuditError(f"source filename violates the frozen pattern: {source_path.name}")
@@ -487,6 +517,10 @@
         "artifact_type": "ionq_exact_submitted_qasm_ideal_baseline_audit",
         "schema_version": 1,
         "status": "PASS",
+        "correction_status": "CORRECTION_COMPANION",
+        "original_dataset_record_doi": ORIGINAL_RECORD_DOI,
+        "original_dataset_version": "0.2.0",
+        "scientific_algorithm_changed": False,
         "scope": {
             "program_count": len(programs),
             "window_counts": {window: 36 for window in WINDOW_TO_CATEGORY},
@@ -500,9 +534,9 @@
         },
         "input_bindings": {
             "audit_script_sha256": script_sha256,
-            "source_manifest_relative_path": "artifacts/circuit_sources/manifest.safe.json",
+            "source_manifest_relative_path": SOURCE_MANIFEST_RELATIVE_PATH,
             "source_manifest_sha256": manifest_sha256,
-            "program_table_relative_path": "artifacts/ionq_72_programs.safe.csv",
+            "program_table_relative_path": PROGRAM_TABLE_RELATIVE_PATH,
             "program_table_sha256": table_sha256,
             "source_subset_count": len(seen_manifest_paths),
             "source_subset_sha256": _canonical_sha256(
@@ -523,7 +557,7 @@
         },
         "programs": programs,
     }
-    OUTPUT.write_text(
+    output.write_text(
         json.dumps(report, indent=2, sort_keys=True, ensure_ascii=True) + "\n",
         encoding="utf-8",
         newline="\n",
@@ -540,7 +574,7 @@
             f"{window.upper()}_IDEAL_GAP="
             f"{windows[window]['ideal_recovery_minus_adjoint_mean']:.15f}"
         )
-    print(f"OUTPUT={OUTPUT}")
+    print(f"OUTPUT={output}")
     return 0
 
 


==> anc/audit_ionq_ideal_qasm_baseline.py <==
#!/usr/bin/env python3
"""CORRECTION_COMPANION: audit the 72 archived IonQ QASM files.

The audit is deliberately offline and strict.  It verifies every selected
source against the publication-safe source manifest and program table, accepts
only the gate subset used by the submitted five-wire programs, simulates the
exact operation list, and writes a deterministic secret-free JSON report.
"""

from __future__ import annotations

import cmath
import argparse
import csv
import hashlib
import json
import math
import os
import re
from collections import Counter, defaultdict
from pathlib import Path
from typing import Any, Iterable


SOURCE_MANIFEST_RELATIVE_PATH = "circuits/MANIFEST.safe.json"
PROGRAM_TABLE_RELATIVE_PATH = "data/ionq_72_programs.safe.csv"
ORIGINAL_RECORD_DOI = "10.5281/zenodo.21969397"
EXPECTED_CATEGORY_COUNTS = {
    "iqm_protocol_physical_native": 100,
    "iqm_qec_physical_native": 80,
    "ionq_window_a": 36,
    "ionq_window_b": 36,
    "iqm_rtse_length_window_a": 96,
    "iqm_rtse_length_window_b": 96,
}

WINDOW_TO_CATEGORY = {
    "window_a": "ionq_window_a",
    "window_b": "ionq_window_b",
}
ROLE_TO_FILENAME = {
    "recovery": "recovery",
    "inverse_decoder_control": "inverse",
    "short_control": "short",
}
EXPECTED_ROLE_COUNTS = {
    "recovery": 16,
    "inverse_decoder_control": 16,
    "short_control": 4,
}
EXPECTED_GATE_COUNTS = {
    "recovery": {"CNOT": 20, "RY": 10, "RZ": 2, "H": 1},
    "inverse_decoder_control": {"CNOT": 20, "RY": 10, "RZ": 2, "H": 1},
    "short_control": {"CNOT": 16, "RY": 10, "RZ": 2, "H": 2},
}

MAX_QASM_BYTES = 64 * 1024
MAX_MANIFEST_BYTES = 4 * 1024 * 1024
MAX_TABLE_BYTES = 4 * 1024 * 1024
NUM_QUBITS = 5
IDEAL_TOLERANCE = 3e-12
CROSS_WINDOW_TOLERANCE = 1e-12

FILENAME_RE = re.compile(
    r"(?P<index>[0-9]{2})_(?P<kind>recovery|inverse|short)_s(?P<state>[0-3])"
    r"(?:_d(?P<deletion>[0-3]))?\.qasm\Z"
)
RY_RZ_RE = re.compile(
    r"(?P<gate>ry|rz)\((?P<angle>[-+]?(?:[0-9]+(?:\.[0-9]*)?|\.[0-9]+)"
    r"(?:[eE][-+]?[0-9]+)?)\) q\[(?P<qubit>[0-4])\];\Z"
)
H_RE = re.compile(r"h q\[(?P<qubit>[0-4])\];\Z")
CNOT_RE = re.compile(
    r"cnot q\[(?P<control>[0-4])\], q\[(?P<target>[0-4])\];\Z"
)
MEASURE_RE = re.compile(
    r"c\[0\] = measure q\[(?P<qubit>[0-4])\];\Z"
)


class AuditError(RuntimeError):
    """Raised when an input violates the frozen audit contract."""


def _sha256_bytes(payload: bytes) -> str:
    return hashlib.sha256(payload).hexdigest()


def _read_bytes(path: Path, maximum: int) -> bytes:
    payload = path.read_bytes()
    if len(payload) > maximum:
        raise AuditError(f"input exceeds size limit: {path.name}")
    return payload


def _canonical_sha256(value: Any) -> str:
    payload = json.dumps(
        value,
        ensure_ascii=True,
        sort_keys=True,
        separators=(",", ":"),
    ).encode("utf-8")
    return _sha256_bytes(payload)


def _load_manifest(path: Path) -> tuple[dict[tuple[str, str], dict[str, Any]], str]:
    payload = _read_bytes(path, MAX_MANIFEST_BYTES)
    document = json.loads(payload)
    if document.get("artifact_type") != "exact_submitted_qasm_source_manifest":
        raise AuditError("unexpected source-manifest artifact type")
    if document.get("file_count") != 444:
        raise AuditError("source manifest does not contain 444 execution-source files")
    category_counts = document.get("category_counts")
    if category_counts != EXPECTED_CATEGORY_COUNTS:
        raise AuditError("source manifest category counts differ from version 0.2.0")
    files = document.get("files")
    if not isinstance(files, list) or len(files) != 444:
        raise AuditError("source manifest record count differs from version 0.2.0")

    records: dict[tuple[str, str], dict[str, Any]] = {}
    observed_categories: Counter[str] = Counter()
    for record in files:
        if not isinstance(record, dict):
            raise AuditError("malformed source-manifest record")
        category = record.get("category")
        relative_path = record.get("relative_path")
        if not isinstance(category, str) or not isinstance(relative_path, str):
            raise AuditError("source-manifest record lacks a category or path")
        rel = Path(relative_path)
        if (rel.is_absolute() or ".." in rel.parts or len(rel.parts) != 3
                or rel.parts[:2] != ("circuits", category)):
            raise AuditError("source manifest path does not match the package layout")
        key = (category, relative_path)
        if key in records:
            raise AuditError(f"duplicate source-manifest record: {relative_path}")
        records[key] = record
        observed_categories[category] += 1
    if observed_categories != Counter(EXPECTED_CATEGORY_COUNTS):
        raise AuditError("source manifest records disagree with its category counts")
    return records, _sha256_bytes(payload)


def _load_program_table(path: Path) -> tuple[list[dict[str, str]], str]:
    payload = _read_bytes(path, MAX_TABLE_BYTES)
    text = payload.decode("utf-8-sig")
    rows = list(csv.DictReader(text.splitlines()))
    required = {
        "window_id",
        "submitted_index",
        "cell_id",
        "source_qasm_sha256",
        "role",
        "state_index",
        "deletion_position",
        "expected_success_bit",
    }
    if len(rows) != 72:
        raise AuditError("program table does not contain 72 rows")
    if not rows or not required.issubset(rows[0]):
        raise AuditError("program table lacks required columns")
    return rows, _sha256_bytes(payload)


def _apply_single_qubit(
    state: list[complex], qubit: int, matrix: tuple[complex, complex, complex, complex]
) -> None:
    m00, m01, m10, m11 = matrix
    stride = 1 << qubit
    for base in range(0, len(state), 2 * stride):
        for offset in range(stride):
            low = base + offset
            high = low + stride
            value_low = state[low]
            value_high = state[high]
            state[low] = m00 * value_low + m01 * value_high
            state[high] = m10 * value_low + m11 * value_high


def _apply_cnot(state: list[complex], control: int, target: int) -> None:
    if control == target:
        raise AuditError("CNOT control and target coincide")
    control_mask = 1 << control
    target_mask = 1 << target
    for index in range(len(state)):
        if index & control_mask and not index & target_mask:
            partner = index | target_mask
            state[index], state[partner] = state[partner], state[index]


def _greedy_depth(operations: Iterable[tuple[str, tuple[int, ...], float | None]]) -> int:
    last_layer = [0] * NUM_QUBITS
    maximum = 0
    for _, wires, _ in operations:
        layer = 1 + max(last_layer[wire] for wire in wires)
        for wire in wires:
            last_layer[wire] = layer
        maximum = max(maximum, layer)
    return maximum


def _parse_and_simulate(path: Path, expected_success_bit: int) -> dict[str, Any]:
    payload = _read_bytes(path, MAX_QASM_BYTES)
    lines = payload.decode("utf-8").splitlines()
    operations: list[tuple[str, tuple[int, ...], float | None]] = []
    measured_qubits: list[int] = []
    declarations = Counter()

    for raw in lines:
        line = raw.strip()
        if not line or line.startswith("//"):
            continue
        if line == "OPENQASM 3.0;":
            declarations["OPENQASM"] += 1
            continue
        if line == "qubit[5] q;":
            declarations["qubit"] += 1
            continue
        if line == "bit[1] c;":
            declarations["bit"] += 1
            continue
        match = RY_RZ_RE.fullmatch(line)
        if match:
            gate = match.group("gate").upper()
            operations.append(
                (gate, (int(match.group("qubit")),), float(match.group("angle")))
            )
            continue
        match = H_RE.fullmatch(line)
        if match:
            operations.append(("H", (int(match.group("qubit")),), None))
            continue
        match = CNOT_RE.fullmatch(line)
        if match:
            operations.append(
                (
                    "CNOT",
                    (int(match.group("control")), int(match.group("target"))),
                    None,
                )
            )
            continue
        match = MEASURE_RE.fullmatch(line)
        if match:
            measured_qubits.append(int(match.group("qubit")))
            continue
        raise AuditError(f"unsupported statement in {path.name}: {line}")

    if declarations != Counter({"OPENQASM": 1, "qubit": 1, "bit": 1}):
        raise AuditError(f"invalid declarations in {path.name}")
    if len(measured_qubits) != 1:
        raise AuditError(f"expected one terminal measurement in {path.name}")
    if expected_success_bit not in (0, 1):
        raise AuditError(f"invalid expected success bit in {path.name}")

    state = [0j] * (1 << NUM_QUBITS)
    state[0] = 1.0 + 0j
    for gate, wires, angle in operations:
        if gate == "RY":
            assert angle is not None
            cosine = math.cos(angle / 2)
            sine = math.sin(angle / 2)
            _apply_single_qubit(state, wires[0], (cosine, -sine, sine, cosine))
        elif gate == "RZ":
            assert angle is not None
            _apply_single_qubit(
                state,
                wires[0],
                (cmath.exp(-0.5j * angle), 0j, 0j, cmath.exp(0.5j * angle)),
            )
        elif gate == "H":
            inverse_sqrt_two = 1 / math.sqrt(2)
            _apply_single_qubit(
                state,
                wires[0],
                (
                    inverse_sqrt_two,
                    inverse_sqrt_two,
                    inverse_sqrt_two,
                    -inverse_sqrt_two,
                ),
            )
        elif gate == "CNOT":
            _apply_cnot(state, wires[0], wires[1])
        else:  # pragma: no cover - parser makes this unreachable
            raise AuditError(f"unimplemented gate: {gate}")

    norm = sum(abs(amplitude) ** 2 for amplitude in state)
    if abs(norm - 1.0) > IDEAL_TOLERANCE:
        raise AuditError(f"statevector norm drift in {path.name}: {norm}")
    measured_qubit = measured_qubits[0]
    probability_zero = sum(
        abs(amplitude) ** 2
        for basis, amplitude in enumerate(state)
        if not (basis >> measured_qubit) & 1
    )
    probability_success = (
        probability_zero if expected_success_bit == 0 else 1.0 - probability_zero
    )
    probability_success = min(1.0, max(0.0, probability_success))
    gate_counts = Counter(gate for gate, _, _ in operations)
    return {
        "source_sha256": _sha256_bytes(payload),
        "source_size_bytes": len(payload),
        "measured_qubit": measured_qubit,
        "gate_counts": {
            gate: gate_counts.get(gate, 0) for gate in ("CNOT", "RY", "RZ", "H")
        },
        "greedy_submitted_depth": _greedy_depth(operations),
        "ideal_success_probability": probability_success,
    }


def _summary(values: list[float]) -> dict[str, float | int]:
    if not values:
        raise AuditError("cannot summarize an empty group")
    return {
        "cell_count": len(values),
        "minimum": min(values),
        "mean": math.fsum(values) / len(values),
        "maximum": max(values),
    }


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--package-root", type=Path, required=True,
                        help="Unmodified extracted published version 0.2.0 directory")
    parser.add_argument("--output", type=Path, required=True,
                        help="New report outside the published package directory")
    args = parser.parse_args()
    package_root = Path(os.path.abspath(args.package_root))
    output = Path(os.path.abspath(args.output))
    if not package_root.is_dir():
        raise AuditError("package root is not an extracted directory")
    if output == package_root or package_root in output.parents:
        raise AuditError("output must be outside the immutable published package")
    if output.exists():
        raise AuditError("output already exists; select a new report path")
    manifest, manifest_sha256 = _load_manifest(package_root / SOURCE_MANIFEST_RELATIVE_PATH)
    table_rows, table_sha256 = _load_program_table(package_root / PROGRAM_TABLE_RELATIVE_PATH)
    script_sha256 = _sha256_bytes(Path(__file__).read_bytes())

    programs: list[dict[str, Any]] = []
    seen_table_keys: set[tuple[str, int]] = set()
    seen_manifest_paths: set[tuple[str, str]] = set()

    for row in table_rows:
        window = row["window_id"]
        if window not in WINDOW_TO_CATEGORY:
            raise AuditError(f"unexpected window: {window}")
        category = WINDOW_TO_CATEGORY[window]
        role = row["role"]
        if role not in ROLE_TO_FILENAME:
            raise AuditError(f"unexpected role: {role}")
        try:
            submitted_index = int(row["submitted_index"])
            state_index = int(row["state_index"])
            expected_success_bit = int(row["expected_success_bit"])
            deletion_position = (
                None if row["deletion_position"] == "" else int(row["deletion_position"])
            )
        except ValueError as error:
            raise AuditError("program table contains a non-integer index") from error
        if not 0 <= submitted_index < 36 or not 0 <= state_index < 4:
            raise AuditError("program-table index is outside its fixed range")
        key = (window, submitted_index)
        if key in seen_table_keys:
            raise AuditError(f"duplicate program-table key: {key}")
        seen_table_keys.add(key)

        if role == "short_control":
            expected_name = f"{submitted_index:02d}_short_s{state_index}.qasm"
            if deletion_position is not None:
                raise AuditError("short control unexpectedly has a deletion position")
        else:
            if deletion_position not in range(4):
                raise AuditError("recovery/control lacks a valid deletion position")
            expected_name = (
                f"{submitted_index:02d}_{ROLE_TO_FILENAME[role]}_s{state_index}"
                f"_d{deletion_position}.qasm"
            )
        if row["cell_id"] != expected_name.removesuffix(".qasm").split("_", 1)[1]:
            raise AuditError(f"cell identifier and source name disagree: {expected_name}")

        relative_path = f"circuits/{category}/{expected_name}"
        manifest_key = (category, relative_path)
        manifest_record = manifest.get(manifest_key)
        if manifest_record is None:
            raise AuditError(f"source is absent from manifest: {relative_path}")
        if manifest_key in seen_manifest_paths:
            raise AuditError(f"manifest source is used twice: {relative_path}")
        seen_manifest_paths.add(manifest_key)
        source_path = package_root / relative_path
        parsed_name = FILENAME_RE.fullmatch(source_path.name)
        if parsed_name is None:
            raise AuditError(f"source filename violates the frozen pattern: {source_path.name}")

        result = _parse_and_simulate(source_path, expected_success_bit)
        if result["source_sha256"] != manifest_record.get("sha256"):
            raise AuditError(f"source hash disagrees with manifest: {relative_path}")
        if result["source_size_bytes"] != manifest_record.get("size_bytes"):
            raise AuditError(f"source size disagrees with manifest: {relative_path}")
        if result["source_sha256"] != row["source_qasm_sha256"]:
            raise AuditError(f"source hash disagrees with program table: {relative_path}")
        if result["gate_counts"] != EXPECTED_GATE_COUNTS[role]:
            raise AuditError(f"gate counts disagree with role contract: {relative_path}")

        programs.append(
            {
                "window_id": window,
                "submitted_index": submitted_index,
                "cell_id": row["cell_id"],
                "role": role,
                "state_index": state_index,
                "deletion_position": deletion_position,
                "expected_success_bit": expected_success_bit,
                "source_relative_path": relative_path,
                **result,
            }
        )

    expected_manifest_subset = {
        key for key in manifest if key[0] in WINDOW_TO_CATEGORY.values()
    }
    if seen_manifest_paths != expected_manifest_subset:
        raise AuditError("program table does not cover the exact 72-source manifest subset")

    programs.sort(key=lambda item: (item["window_id"], item["submitted_index"]))
    windows: dict[str, Any] = {}
    by_cell_across_windows: defaultdict[
        tuple[str, int, int | None], dict[str, float]
    ] = defaultdict(dict)

    for window in WINDOW_TO_CATEGORY:
        selected = [item for item in programs if item["window_id"] == window]
        if len(selected) != 36:
            raise AuditError(f"{window} does not contain 36 programs")
        role_counts = Counter(item["role"] for item in selected)
        if role_counts != Counter(EXPECTED_ROLE_COUNTS):
            raise AuditError(f"{window} role inventory is not 16+16+4")
        if {item["submitted_index"] for item in selected} != set(range(36)):
            raise AuditError(f"{window} submitted indices are not exactly 0..35")

        summaries: dict[str, Any] = {}
        depth_sets: dict[str, list[int]] = {}
        for role, expected_count in EXPECTED_ROLE_COUNTS.items():
            role_programs = [item for item in selected if item["role"] == role]
            if len(role_programs) != expected_count:
                raise AuditError(f"{window} has an invalid {role} inventory")
            values = [float(item["ideal_success_probability"]) for item in role_programs]
            summaries[role] = _summary(values)
            depth_sets[role] = sorted(
                {int(item["greedy_submitted_depth"]) for item in role_programs}
            )
            for item in role_programs:
                cell_key = (
                    role,
                    int(item["state_index"]),
                    item["deletion_position"],
                )
                by_cell_across_windows[cell_key][window] = float(
                    item["ideal_success_probability"]
                )

        recovery_cells = {
            (item["state_index"], item["deletion_position"])
            for item in selected
            if item["role"] == "recovery"
        }
        inverse_cells = {
            (item["state_index"], item["deletion_position"])
            for item in selected
            if item["role"] == "inverse_decoder_control"
        }
        short_cells = {
            item["state_index"] for item in selected if item["role"] == "short_control"
        }
        expected_pairs = {(state, deletion) for state in range(4) for deletion in range(4)}
        if recovery_cells != expected_pairs or inverse_cells != expected_pairs:
            raise AuditError(f"{window} lacks a complete 4x4 recovery/control panel")
        if short_cells != set(range(4)):
            raise AuditError(f"{window} lacks four short-control states")
        if summaries["recovery"]["minimum"] < 1.0 - IDEAL_TOLERANCE:
            raise AuditError(f"{window} recovery is not ideal in every cell")
        if summaries["short_control"]["minimum"] < 1.0 - IDEAL_TOLERANCE:
            raise AuditError(f"{window} short control is not ideal in every cell")

        recovery_mean = float(summaries["recovery"]["mean"])
        inverse_mean = float(summaries["inverse_decoder_control"]["mean"])
        windows[window] = {
            "program_count": len(selected),
            "role_counts": dict(sorted(role_counts.items())),
            "ideal_success": summaries,
            "ideal_recovery_minus_adjoint_mean": recovery_mean - inverse_mean,
            "greedy_submitted_depth_values": depth_sets,
            "source_set_sha256": _canonical_sha256(
                [
                    {
                        "source_relative_path": item["source_relative_path"],
                        "source_sha256": item["source_sha256"],
                    }
                    for item in selected
                ]
            ),
        }

    cross_window_maximum_difference = 0.0
    for cell_key, values in by_cell_across_windows.items():
        if set(values) != set(WINDOW_TO_CATEGORY):
            raise AuditError(f"cell is absent from one window: {cell_key}")
        difference = abs(values["window_b"] - values["window_a"])
        cross_window_maximum_difference = max(cross_window_maximum_difference, difference)
    if cross_window_maximum_difference > CROSS_WINDOW_TOLERANCE:
        raise AuditError("ideal cell probabilities differ across windows")

    report = {
        "artifact_type": "ionq_exact_submitted_qasm_ideal_baseline_audit",
        "schema_version": 1,
        "status": "PASS",
        "correction_status": "CORRECTION_COMPANION",
        "original_dataset_record_doi": ORIGINAL_RECORD_DOI,
        "original_dataset_version": "0.2.0",
        "scientific_algorithm_changed": False,
        "scope": {
            "program_count": len(programs),
            "window_counts": {window: 36 for window in WINDOW_TO_CATEGORY},
            "qubit_count_per_program": NUM_QUBITS,
            "supported_gate_set": ["CNOT", "RY", "RZ", "H"],
            "initial_state": "|00000>",
            "success_probability_source": "terminal measured bit and frozen expected-success bit",
            "statevector_qubit_order": "q[0] is the least-significant basis bit",
            "ideal_tolerance": IDEAL_TOLERANCE,
            "cross_window_tolerance": CROSS_WINDOW_TOLERANCE,
        },
        "input_bindings": {
            "audit_script_sha256": script_sha256,
            "source_manifest_relative_path": SOURCE_MANIFEST_RELATIVE_PATH,
            "source_manifest_sha256": manifest_sha256,
            "program_table_relative_path": PROGRAM_TABLE_RELATIVE_PATH,
            "program_table_sha256": table_sha256,
            "source_subset_count": len(seen_manifest_paths),
            "source_subset_sha256": _canonical_sha256(
                [
                    {
                        "source_relative_path": item["source_relative_path"],
                        "source_sha256": item["source_sha256"],
                    }
                    for item in programs
                ]
            ),
        },
        "windows": windows,
        "cross_window": {
            "matched_cell_count": len(by_cell_across_windows),
            "maximum_absolute_ideal_probability_difference": cross_window_maximum_difference,
            "all_matched_cells_equal_within_tolerance": True,
        },
        "programs": programs,
    }
    output.write_text(
        json.dumps(report, indent=2, sort_keys=True, ensure_ascii=True) + "\n",
        encoding="utf-8",
        newline="\n",
    )
    print(f"IONQ_IDEAL_QASM_BASELINE_AUDIT={report['status']}")
    print(f"PROGRAM_COUNT={len(programs)}")
    for window in WINDOW_TO_CATEGORY:
        metrics = windows[window]["ideal_success"]
        print(
            f"{window.upper()}_ADJOINT_MEAN="
            f"{metrics['inverse_decoder_control']['mean']:.15f}"
        )
        print(
            f"{window.upper()}_IDEAL_GAP="
            f"{windows[window]['ideal_recovery_minus_adjoint_mean']:.15f}"
        )
    print(f"OUTPUT={output}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ionq-corrected-verifier-result.json <==
{
  "artifact_type": "ionq_exact_submitted_qasm_ideal_baseline_audit",
  "correction_status": "CORRECTION_COMPANION",
  "cross_window": {
    "all_matched_cells_equal_within_tolerance": true,
    "matched_cell_count": 36,
    "maximum_absolute_ideal_probability_difference": 0.0
  },
  "input_bindings": {
    "audit_script_sha256": "fea0581f54398e36d77c08375b9bd3dcc0904daf316637aa4c29f79cb1ce503f",
    "program_table_relative_path": "data/ionq_72_programs.safe.csv",
    "program_table_sha256": "bb6f16cffa6fd75d752343760f6331dc004c50eda487ad06f94eef5133d35715",
    "source_manifest_relative_path": "circuits/MANIFEST.safe.json",
    "source_manifest_sha256": "87a90e0444c9e9c4f5e71ed175cd06eec06e8b0f5687a41d81354040c3b0b6d5",
    "source_subset_count": 72,
    "source_subset_sha256": "302622c4301d0337b4a3402acbb1d735c05454eff03b4560c7c24cd8f32a64bc"
  },
  "original_dataset_record_doi": "10.5281/zenodo.21969397",
  "original_dataset_version": "0.2.0",
  "programs": [
    {
      "cell_id": "recovery_s0_d0",
      "deletion_position": 0,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999986,
      "measured_qubit": 1,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_a/00_recovery_s0_d0.qasm",
      "source_sha256": "8be84012157ab10d2150e6a2b6dbb3e528a6fc2e92b3ac6ad90dbfbac3f4efed",
      "source_size_bytes": 1111,
      "state_index": 0,
      "submitted_index": 0,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s0_d0",
      "deletion_position": 0,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.5677625249651945,
      "measured_qubit": 1,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_a/01_inverse_s0_d0.qasm",
      "source_sha256": "857c7b6f7638704e81a5c6efbad5eee558a14228526ff93ea08aa146f65c9f54",
      "source_size_bytes": 1111,
      "state_index": 0,
      "submitted_index": 1,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s1_d2",
      "deletion_position": 2,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.37855266974653856,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_a/02_inverse_s1_d2.qasm",
      "source_sha256": "20a73786e78d1ad6f482f1bd2485813504fbc57c1a987b3542563f1ac163619b",
      "source_size_bytes": 1109,
      "state_index": 1,
      "submitted_index": 2,
      "window_id": "window_a"
    },
    {
      "cell_id": "recovery_s1_d2",
      "deletion_position": 2,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999992,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_a/03_recovery_s1_d2.qasm",
      "source_sha256": "0863c242efd7127ba1c9d5c37fa393b7e924b3423d224a95a925276b2e15a17f",
      "source_size_bytes": 1109,
      "state_index": 1,
      "submitted_index": 3,
      "window_id": "window_a"
    },
    {
      "cell_id": "short_s0",
      "deletion_position": null,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 16,
        "H": 2,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 23,
      "ideal_success_probability": 0.9999999999999989,
      "measured_qubit": 0,
      "role": "short_control",
      "source_relative_path": "circuits/ionq_window_a/04_short_s0.qasm",
      "source_sha256": "f5744766e73a182612eed22d0d8242d3c88d9039da461f04a2e011b7f041e2d2",
      "source_size_bytes": 1051,
      "state_index": 0,
      "submitted_index": 4,
      "window_id": "window_a"
    },
    {
      "cell_id": "recovery_s2_d3",
      "deletion_position": 3,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999998,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_a/05_recovery_s2_d3.qasm",
      "source_sha256": "1800690c6581fb6323dd2cfb8930b5334233f6746b1656a4e2ff40ffc5031cbb",
      "source_size_bytes": 1107,
      "state_index": 2,
      "submitted_index": 5,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s2_d3",
      "deletion_position": 3,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.37855266974653856,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_a/06_inverse_s2_d3.qasm",
      "source_sha256": "6aef137e48afa7a7a8bab31f1ee1f011f4bbcd8334d7591ad37947dee0d050c3",
      "source_size_bytes": 1107,
      "state_index": 2,
      "submitted_index": 6,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s3_d1",
      "deletion_position": 1,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.5677625249651946,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_a/07_inverse_s3_d1.qasm",
      "source_sha256": "3b6d302ec28e0c1e13f970d0a88bb9366f23efc8d094fcbba836b70195f438b9",
      "source_size_bytes": 1109,
      "state_index": 3,
      "submitted_index": 7,
      "window_id": "window_a"
    },
    {
      "cell_id": "recovery_s3_d1",
      "deletion_position": 1,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999989,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_a/08_recovery_s3_d1.qasm",
      "source_sha256": "f496b831061b8644962eb10b941e481d0df8c1ddf8ecdca2f4b2c61329638b83",
      "source_size_bytes": 1109,
      "state_index": 3,
      "submitted_index": 8,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s1_d1",
      "deletion_position": 1,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.37855266974653856,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_a/09_inverse_s1_d1.qasm",
      "source_sha256": "cb106d3307523664dad01bd02818db3bf3afc0593a57c80e2d545ea0dd7c11bd",
      "source_size_bytes": 1109,
      "state_index": 1,
      "submitted_index": 9,
      "window_id": "window_a"
    },
    {
      "cell_id": "recovery_s1_d1",
      "deletion_position": 1,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999992,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_a/10_recovery_s1_d1.qasm",
      "source_sha256": "cd5b56b6deed2946f98a5107152d8af9426074d3baf6b29aaea6e243277ac7d4",
      "source_size_bytes": 1110,
      "state_index": 1,
      "submitted_index": 10,
      "window_id": "window_a"
    },
    {
      "cell_id": "recovery_s0_d3",
      "deletion_position": 3,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999986,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_a/11_recovery_s0_d3.qasm",
      "source_sha256": "e667f74917e5b8231c50501fde71a6effb95dd0566da7709b4cdbcf07e952a37",
      "source_size_bytes": 1112,
      "state_index": 0,
      "submitted_index": 11,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s0_d3",
      "deletion_position": 3,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.5677625249651945,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_a/12_inverse_s0_d3.qasm",
      "source_sha256": "4cb97a3242e603ad5616337da91b4deb84a17dc85baa5f9ea94aff6094e96303",
      "source_size_bytes": 1112,
      "state_index": 0,
      "submitted_index": 12,
      "window_id": "window_a"
    },
    {
      "cell_id": "short_s1",
      "deletion_position": null,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 16,
        "H": 2,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 23,
      "ideal_success_probability": 0.9999999999999991,
      "measured_qubit": 0,
      "role": "short_control",
      "source_relative_path": "circuits/ionq_window_a/13_short_s1.qasm",
      "source_sha256": "b6254680daea7bdcf839aa5b50f92b6594d1fb9fdc04f3a7d338f0d4fde3cc6a",
      "source_size_bytes": 1050,
      "state_index": 1,
      "submitted_index": 13,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s3_d2",
      "deletion_position": 2,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.5677625249651946,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_a/14_inverse_s3_d2.qasm",
      "source_sha256": "787557e6a6ceb39c3014e584a549df981d53dea0b839d02ac6d03049a898692e",
      "source_size_bytes": 1110,
      "state_index": 3,
      "submitted_index": 14,
      "window_id": "window_a"
    },
    {
      "cell_id": "recovery_s3_d2",
      "deletion_position": 2,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999989,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_a/15_recovery_s3_d2.qasm",
      "source_sha256": "92fa0630ee0395dc64544aecf9c8824481bb02487c709efd6ad329c8a6121644",
      "source_size_bytes": 1110,
      "state_index": 3,
      "submitted_index": 15,
      "window_id": "window_a"
    },
    {
      "cell_id": "recovery_s2_d0",
      "deletion_position": 0,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999998,
      "measured_qubit": 1,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_a/16_recovery_s2_d0.qasm",
      "source_sha256": "d9cd4b25b940ad730ace8fcc76b590eab9d9b0cc51713ef5a22354c4b8c54d73",
      "source_size_bytes": 1108,
      "state_index": 2,
      "submitted_index": 16,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s2_d0",
      "deletion_position": 0,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.3785526697465387,
      "measured_qubit": 1,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_a/17_inverse_s2_d0.qasm",
      "source_sha256": "01dec6df40f04286b9207e0b39592eb86ab3dda05209753e1a2f6461f6e102ad",
      "source_size_bytes": 1108,
      "state_index": 2,
      "submitted_index": 17,
      "window_id": "window_a"
    },
    {
      "cell_id": "recovery_s2_d2",
      "deletion_position": 2,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999992,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_a/18_recovery_s2_d2.qasm",
      "source_sha256": "16fcd49b7df46f64380138aefbebe9851059f63a07909ad31494c577a0c2e2ab",
      "source_size_bytes": 1108,
      "state_index": 2,
      "submitted_index": 18,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s2_d2",
      "deletion_position": 2,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.37855266974653856,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_a/19_inverse_s2_d2.qasm",
      "source_sha256": "2bde3aaf2134a8d7b7119f40a1fae31d1a67b750bc9d9373da815ffbfda599ac",
      "source_size_bytes": 1108,
      "state_index": 2,
      "submitted_index": 19,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s3_d0",
      "deletion_position": 0,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.5677625249651946,
      "measured_qubit": 1,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_a/20_inverse_s3_d0.qasm",
      "source_sha256": "d6c71cc6b758d34278185cf1259f0b4470843262c7dfc2d898f2cb5db4c9615c",
      "source_size_bytes": 1110,
      "state_index": 3,
      "submitted_index": 20,
      "window_id": "window_a"
    },
    {
      "cell_id": "recovery_s3_d0",
      "deletion_position": 0,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999989,
      "measured_qubit": 1,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_a/21_recovery_s3_d0.qasm",
      "source_sha256": "6f41f780d219026bc8dc5b4622da4d549bda181c94ae8674155a19a5486001b3",
      "source_size_bytes": 1110,
      "state_index": 3,
      "submitted_index": 21,
      "window_id": "window_a"
    },
    {
      "cell_id": "short_s2",
      "deletion_position": null,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 16,
        "H": 2,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 23,
      "ideal_success_probability": 0.9999999999999993,
      "measured_qubit": 0,
      "role": "short_control",
      "source_relative_path": "circuits/ionq_window_a/22_short_s2.qasm",
      "source_sha256": "81d0785f9b3871c47391fdf673f51d1d9e423fd5d5e65040a4fe2d008a3dd415",
      "source_size_bytes": 1048,
      "state_index": 2,
      "submitted_index": 22,
      "window_id": "window_a"
    },
    {
      "cell_id": "recovery_s0_d1",
      "deletion_position": 1,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999986,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_a/23_recovery_s0_d1.qasm",
      "source_sha256": "dfb09fe7a630da99cb115560b0bd08f0ee030184e290bc3ed8717e1e0c5afd54",
      "source_size_bytes": 1112,
      "state_index": 0,
      "submitted_index": 23,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s0_d1",
      "deletion_position": 1,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.5677625249651945,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_a/24_inverse_s0_d1.qasm",
      "source_sha256": "1ef12208dfb501bb27cfe163efdee3ca72e8b61c5f4439ffb37760cd44f803b7",
      "source_size_bytes": 1112,
      "state_index": 0,
      "submitted_index": 24,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s1_d3",
      "deletion_position": 3,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.37855266974653856,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_a/25_inverse_s1_d3.qasm",
      "source_sha256": "e9812aa87cdef77243de25a1b94710bbe002d9e65d50a78373b92a89f7268d4b",
      "source_size_bytes": 1110,
      "state_index": 1,
      "submitted_index": 25,
      "window_id": "window_a"
    },
    {
      "cell_id": "recovery_s1_d3",
      "deletion_position": 3,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999992,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_a/26_recovery_s1_d3.qasm",
      "source_sha256": "5187fd9ce7869f6c672d5e7748d5600dde4744a1cb558eb3b7da3f8bc5ffef1a",
      "source_size_bytes": 1110,
      "state_index": 1,
      "submitted_index": 26,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s3_d3",
      "deletion_position": 3,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.5677625249651946,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_a/27_inverse_s3_d3.qasm",
      "source_sha256": "34a9b7c36b413966fc5a225542a3054b8c8359b89b9fe462e1b22bff08fb8503",
      "source_size_bytes": 1110,
      "state_index": 3,
      "submitted_index": 27,
      "window_id": "window_a"
    },
    {
      "cell_id": "recovery_s3_d3",
      "deletion_position": 3,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999989,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_a/28_recovery_s3_d3.qasm",
      "source_sha256": "28d46e3e076bf4cfce785aef3bc6d1b937149ce9af8e9291d2110dd1503b8a87",
      "source_size_bytes": 1110,
      "state_index": 3,
      "submitted_index": 28,
      "window_id": "window_a"
    },
    {
      "cell_id": "recovery_s2_d1",
      "deletion_position": 1,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999992,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_a/29_recovery_s2_d1.qasm",
      "source_sha256": "fa6b285dec4dd5671a04891a952c31b3f35618bc5539d4def298313765820630",
      "source_size_bytes": 1108,
      "state_index": 2,
      "submitted_index": 29,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s2_d1",
      "deletion_position": 1,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.3785526697465386,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_a/30_inverse_s2_d1.qasm",
      "source_sha256": "12f2b5282a1ca38d4220db6b96c7e424c71a9065623d6210eabc55dcfb106239",
      "source_size_bytes": 1108,
      "state_index": 2,
      "submitted_index": 30,
      "window_id": "window_a"
    },
    {
      "cell_id": "short_s3",
      "deletion_position": null,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 16,
        "H": 2,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 23,
      "ideal_success_probability": 0.9999999999999991,
      "measured_qubit": 0,
      "role": "short_control",
      "source_relative_path": "circuits/ionq_window_a/31_short_s3.qasm",
      "source_sha256": "9f1499f5bedfe2906948deec9cfeb0b20b94569c76f649adfde730728c4c391a",
      "source_size_bytes": 1050,
      "state_index": 3,
      "submitted_index": 31,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s1_d0",
      "deletion_position": 0,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.37855266974653856,
      "measured_qubit": 1,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_a/32_inverse_s1_d0.qasm",
      "source_sha256": "04a7871a7f244bbe60549580bfa12a126110fef710cad9b12daf81dcf3395c42",
      "source_size_bytes": 1110,
      "state_index": 1,
      "submitted_index": 32,
      "window_id": "window_a"
    },
    {
      "cell_id": "recovery_s1_d0",
      "deletion_position": 0,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999996,
      "measured_qubit": 1,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_a/33_recovery_s1_d0.qasm",
      "source_sha256": "098cb0026804db8bd971d08e0443ddeb6f49d1029b76a9d4e893195dd262f732",
      "source_size_bytes": 1110,
      "state_index": 1,
      "submitted_index": 33,
      "window_id": "window_a"
    },
    {
      "cell_id": "recovery_s0_d2",
      "deletion_position": 2,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999986,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_a/34_recovery_s0_d2.qasm",
      "source_sha256": "c14601d2b2e00c98101833da3016f9ce0e5ad8f4dd8e34d096b3db9600e0fd8e",
      "source_size_bytes": 1112,
      "state_index": 0,
      "submitted_index": 34,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s0_d2",
      "deletion_position": 2,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.5677625249651945,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_a/35_inverse_s0_d2.qasm",
      "source_sha256": "3f7541560cd72ba686cf1513fafec447ef1fa014c261cd5ff13222935ca3b16b",
      "source_size_bytes": 1112,
      "state_index": 0,
      "submitted_index": 35,
      "window_id": "window_a"
    },
    {
      "cell_id": "inverse_s0_d2",
      "deletion_position": 2,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.5677625249651945,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_b/00_inverse_s0_d2.qasm",
      "source_sha256": "61a6cc5acc99f0d7243cfa96e62d24723cb234cabfa73f0f2561404b5b2b4327",
      "source_size_bytes": 1111,
      "state_index": 0,
      "submitted_index": 0,
      "window_id": "window_b"
    },
    {
      "cell_id": "recovery_s0_d2",
      "deletion_position": 2,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999986,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_b/01_recovery_s0_d2.qasm",
      "source_sha256": "b361298ee7f9e9ac18fc82e00137cbd8acc2b97058ffeaa0ee593b3e10496b75",
      "source_size_bytes": 1111,
      "state_index": 0,
      "submitted_index": 1,
      "window_id": "window_b"
    },
    {
      "cell_id": "recovery_s1_d0",
      "deletion_position": 0,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999996,
      "measured_qubit": 1,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_b/02_recovery_s1_d0.qasm",
      "source_sha256": "611c47ba926096359f89380e07b8865e69525f0fa311e07062af5822c5a89ab3",
      "source_size_bytes": 1109,
      "state_index": 1,
      "submitted_index": 2,
      "window_id": "window_b"
    },
    {
      "cell_id": "inverse_s1_d0",
      "deletion_position": 0,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.37855266974653856,
      "measured_qubit": 1,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_b/03_inverse_s1_d0.qasm",
      "source_sha256": "f1df4a927a6468371be7c9afed9067c54b75b6fffb0c1922ad101d314c2c33d5",
      "source_size_bytes": 1109,
      "state_index": 1,
      "submitted_index": 3,
      "window_id": "window_b"
    },
    {
      "cell_id": "short_s3",
      "deletion_position": null,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 16,
        "H": 2,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 23,
      "ideal_success_probability": 0.9999999999999991,
      "measured_qubit": 0,
      "role": "short_control",
      "source_relative_path": "circuits/ionq_window_b/04_short_s3.qasm",
      "source_sha256": "3bab7c25075709145042e4cdc1f9d873b1b0395a3727d70eb22c45edcce6532c",
      "source_size_bytes": 1049,
      "state_index": 3,
      "submitted_index": 4,
      "window_id": "window_b"
    },
    {
      "cell_id": "inverse_s2_d1",
      "deletion_position": 1,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.3785526697465386,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_b/05_inverse_s2_d1.qasm",
      "source_sha256": "ac282225890800d184695864e2f03317a941352355ec6c256a015275a2c1dbe1",
      "source_size_bytes": 1107,
      "state_index": 2,
      "submitted_index": 5,
      "window_id": "window_b"
    },
    {
      "cell_id": "recovery_s2_d1",
      "deletion_position": 1,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999992,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_b/06_recovery_s2_d1.qasm",
      "source_sha256": "68712f458b56d323efaf9cf37d10473cbe83862bb0502e5429854088da95a0f6",
      "source_size_bytes": 1107,
      "state_index": 2,
      "submitted_index": 6,
      "window_id": "window_b"
    },
    {
      "cell_id": "recovery_s3_d3",
      "deletion_position": 3,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999989,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_b/07_recovery_s3_d3.qasm",
      "source_sha256": "687b03564b7fde03c8bbcdc1018f6bb160e7ff33218a5604267779812b67a0db",
      "source_size_bytes": 1109,
      "state_index": 3,
      "submitted_index": 7,
      "window_id": "window_b"
    },
    {
      "cell_id": "inverse_s3_d3",
      "deletion_position": 3,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.5677625249651946,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_b/08_inverse_s3_d3.qasm",
      "source_sha256": "a51455457d8464ce02c0360c3e219fce8f311d481d1a2d88734daab345e408af",
      "source_size_bytes": 1109,
      "state_index": 3,
      "submitted_index": 8,
      "window_id": "window_b"
    },
    {
      "cell_id": "recovery_s1_d3",
      "deletion_position": 3,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999992,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_b/09_recovery_s1_d3.qasm",
      "source_sha256": "56931f6e1ef32d4d7eae4efe778787cf2a16a07b2df854b5b71f03539e760678",
      "source_size_bytes": 1109,
      "state_index": 1,
      "submitted_index": 9,
      "window_id": "window_b"
    },
    {
      "cell_id": "inverse_s1_d3",
      "deletion_position": 3,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.37855266974653856,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_b/10_inverse_s1_d3.qasm",
      "source_sha256": "3fb3e34550a86745ca74d28ec175fd2411f3a8486b3226bfe624f29b9483ba7d",
      "source_size_bytes": 1110,
      "state_index": 1,
      "submitted_index": 10,
      "window_id": "window_b"
    },
    {
      "cell_id": "inverse_s0_d1",
      "deletion_position": 1,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.5677625249651945,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_b/11_inverse_s0_d1.qasm",
      "source_sha256": "4012a891559eec511227d8848adee9285bfd446cb04ca614071609e46396b361",
      "source_size_bytes": 1112,
      "state_index": 0,
      "submitted_index": 11,
      "window_id": "window_b"
    },
    {
      "cell_id": "recovery_s0_d1",
      "deletion_position": 1,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999986,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_b/12_recovery_s0_d1.qasm",
      "source_sha256": "3568824bfb7fd0215d018954bd41037f13e6cef66bcd088545b5b49a0d4252b5",
      "source_size_bytes": 1112,
      "state_index": 0,
      "submitted_index": 12,
      "window_id": "window_b"
    },
    {
      "cell_id": "short_s2",
      "deletion_position": null,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 16,
        "H": 2,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 23,
      "ideal_success_probability": 0.9999999999999993,
      "measured_qubit": 0,
      "role": "short_control",
      "source_relative_path": "circuits/ionq_window_b/13_short_s2.qasm",
      "source_sha256": "14d37cd27429f90b937ee356301e8cb0f4ba547cc5bb631a5ad855f082738142",
      "source_size_bytes": 1048,
      "state_index": 2,
      "submitted_index": 13,
      "window_id": "window_b"
    },
    {
      "cell_id": "recovery_s3_d0",
      "deletion_position": 0,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999989,
      "measured_qubit": 1,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_b/14_recovery_s3_d0.qasm",
      "source_sha256": "d94668a9744b3f5c8614ca056fbebc11cabab8eae5e116e07969413fe5947dcb",
      "source_size_bytes": 1110,
      "state_index": 3,
      "submitted_index": 14,
      "window_id": "window_b"
    },
    {
      "cell_id": "inverse_s3_d0",
      "deletion_position": 0,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.5677625249651946,
      "measured_qubit": 1,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_b/15_inverse_s3_d0.qasm",
      "source_sha256": "7c633844f7e9b87a169f3f5e87681355c9c268dfd1d970e0e960a42a61018b66",
      "source_size_bytes": 1110,
      "state_index": 3,
      "submitted_index": 15,
      "window_id": "window_b"
    },
    {
      "cell_id": "inverse_s2_d2",
      "deletion_position": 2,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.37855266974653856,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_b/16_inverse_s2_d2.qasm",
      "source_sha256": "ef53b35bcfeec8c85feea7bfa3c431b0bf07c87a55531207ee04c7e9b7cb628c",
      "source_size_bytes": 1108,
      "state_index": 2,
      "submitted_index": 16,
      "window_id": "window_b"
    },
    {
      "cell_id": "recovery_s2_d2",
      "deletion_position": 2,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999992,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_b/17_recovery_s2_d2.qasm",
      "source_sha256": "0b1fd91de63c7cbf8070f0d4d6e4b6afc0d0e56dd7d0b31925d003caea365799",
      "source_size_bytes": 1108,
      "state_index": 2,
      "submitted_index": 17,
      "window_id": "window_b"
    },
    {
      "cell_id": "inverse_s2_d0",
      "deletion_position": 0,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.3785526697465387,
      "measured_qubit": 1,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_b/18_inverse_s2_d0.qasm",
      "source_sha256": "442156b12eadc5ac3e910779b0db75e79ca7ec42e7df94b30c7b697a93a58eed",
      "source_size_bytes": 1108,
      "state_index": 2,
      "submitted_index": 18,
      "window_id": "window_b"
    },
    {
      "cell_id": "recovery_s2_d0",
      "deletion_position": 0,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999998,
      "measured_qubit": 1,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_b/19_recovery_s2_d0.qasm",
      "source_sha256": "53575ab13681abaadae2d379b0463c4696bb504be6b8bfe644b1ebfe96b05172",
      "source_size_bytes": 1108,
      "state_index": 2,
      "submitted_index": 19,
      "window_id": "window_b"
    },
    {
      "cell_id": "recovery_s3_d2",
      "deletion_position": 2,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999989,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_b/20_recovery_s3_d2.qasm",
      "source_sha256": "a847ff929bac2ce00ac990bd69c4383a3760f01caf62324b1114757a7726f70d",
      "source_size_bytes": 1110,
      "state_index": 3,
      "submitted_index": 20,
      "window_id": "window_b"
    },
    {
      "cell_id": "inverse_s3_d2",
      "deletion_position": 2,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.5677625249651946,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_b/21_inverse_s3_d2.qasm",
      "source_sha256": "afeb9f778cb667b9efbf84606bba0b4ea0486a8d4c140c41367fcbdff052b59c",
      "source_size_bytes": 1110,
      "state_index": 3,
      "submitted_index": 21,
      "window_id": "window_b"
    },
    {
      "cell_id": "short_s1",
      "deletion_position": null,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 16,
        "H": 2,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 23,
      "ideal_success_probability": 0.9999999999999991,
      "measured_qubit": 0,
      "role": "short_control",
      "source_relative_path": "circuits/ionq_window_b/22_short_s1.qasm",
      "source_sha256": "c4cf5b17b049c92a3d4e19fb540afa9675365fcaf2f3548096e98cc660db7f7a",
      "source_size_bytes": 1050,
      "state_index": 1,
      "submitted_index": 22,
      "window_id": "window_b"
    },
    {
      "cell_id": "inverse_s0_d3",
      "deletion_position": 3,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.5677625249651945,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_b/23_inverse_s0_d3.qasm",
      "source_sha256": "cabbc93cdba9e0560fa6bb15979d8d557fdff0c980723664a654f1fc120d8e9a",
      "source_size_bytes": 1112,
      "state_index": 0,
      "submitted_index": 23,
      "window_id": "window_b"
    },
    {
      "cell_id": "recovery_s0_d3",
      "deletion_position": 3,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999986,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_b/24_recovery_s0_d3.qasm",
      "source_sha256": "9d8341e79656c1a8ef50bf8a0feaae7593c7f4ac93fb2e4a99b1d35c6971e2b9",
      "source_size_bytes": 1112,
      "state_index": 0,
      "submitted_index": 24,
      "window_id": "window_b"
    },
    {
      "cell_id": "recovery_s1_d1",
      "deletion_position": 1,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999992,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_b/25_recovery_s1_d1.qasm",
      "source_sha256": "c5dd0b6c6d5e19e43241e8881ab998beecd104618165320a592e196a71e619f3",
      "source_size_bytes": 1110,
      "state_index": 1,
      "submitted_index": 25,
      "window_id": "window_b"
    },
    {
      "cell_id": "inverse_s1_d1",
      "deletion_position": 1,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.37855266974653856,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_b/26_inverse_s1_d1.qasm",
      "source_sha256": "823fe27d0bd6c206af8f7e92a16d661bb8f475dc505994eb0f713111fa2e4c7d",
      "source_size_bytes": 1110,
      "state_index": 1,
      "submitted_index": 26,
      "window_id": "window_b"
    },
    {
      "cell_id": "recovery_s3_d1",
      "deletion_position": 1,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999989,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_b/27_recovery_s3_d1.qasm",
      "source_sha256": "1fcf8e34503a867cd05c400b4f596ee03c5a894803c4fd82bb69c7d4b907a27d",
      "source_size_bytes": 1110,
      "state_index": 3,
      "submitted_index": 27,
      "window_id": "window_b"
    },
    {
      "cell_id": "inverse_s3_d1",
      "deletion_position": 1,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.5677625249651946,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_b/28_inverse_s3_d1.qasm",
      "source_sha256": "a04401821ed883851631cde02b3978ac43969b979a451e74c7faf3c403e695e3",
      "source_size_bytes": 1110,
      "state_index": 3,
      "submitted_index": 28,
      "window_id": "window_b"
    },
    {
      "cell_id": "inverse_s2_d3",
      "deletion_position": 3,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.37855266974653856,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_b/29_inverse_s2_d3.qasm",
      "source_sha256": "645cfa5344dcdc24c3c0e49e2972cd99c47521f4966e632ed6108476424bec08",
      "source_size_bytes": 1108,
      "state_index": 2,
      "submitted_index": 29,
      "window_id": "window_b"
    },
    {
      "cell_id": "recovery_s2_d3",
      "deletion_position": 3,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999998,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_b/30_recovery_s2_d3.qasm",
      "source_sha256": "819824c177051fdd440fbb927361e4173e500fe57fcc23e19d945a3457bad884",
      "source_size_bytes": 1108,
      "state_index": 2,
      "submitted_index": 30,
      "window_id": "window_b"
    },
    {
      "cell_id": "short_s0",
      "deletion_position": null,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 16,
        "H": 2,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 23,
      "ideal_success_probability": 0.9999999999999989,
      "measured_qubit": 0,
      "role": "short_control",
      "source_relative_path": "circuits/ionq_window_b/31_short_s0.qasm",
      "source_sha256": "d6ee85ba7e54257a280c75de213f249ba96b2ebaf0529a1f39a1975578a05d3c",
      "source_size_bytes": 1052,
      "state_index": 0,
      "submitted_index": 31,
      "window_id": "window_b"
    },
    {
      "cell_id": "recovery_s1_d2",
      "deletion_position": 2,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999992,
      "measured_qubit": 0,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_b/32_recovery_s1_d2.qasm",
      "source_sha256": "c6653845af2f7b4a526f2f2f7be9da8feaa59f0bd9b21ea7b0541b9863bddd6c",
      "source_size_bytes": 1110,
      "state_index": 1,
      "submitted_index": 32,
      "window_id": "window_b"
    },
    {
      "cell_id": "inverse_s1_d2",
      "deletion_position": 2,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.37855266974653856,
      "measured_qubit": 0,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_b/33_inverse_s1_d2.qasm",
      "source_sha256": "f955d49011c1f83cea172c67674e2eb81bfe7f3da89c9ff04930a88f77da9f2d",
      "source_size_bytes": 1110,
      "state_index": 1,
      "submitted_index": 33,
      "window_id": "window_b"
    },
    {
      "cell_id": "inverse_s0_d0",
      "deletion_position": 0,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 27,
      "ideal_success_probability": 0.5677625249651945,
      "measured_qubit": 1,
      "role": "inverse_decoder_control",
      "source_relative_path": "circuits/ionq_window_b/34_inverse_s0_d0.qasm",
      "source_sha256": "1e7072c2c131f44f7278e49993358ad65ddeb499ee4045a1eb38c2fea0da57f5",
      "source_size_bytes": 1112,
      "state_index": 0,
      "submitted_index": 34,
      "window_id": "window_b"
    },
    {
      "cell_id": "recovery_s0_d0",
      "deletion_position": 0,
      "expected_success_bit": 0,
      "gate_counts": {
        "CNOT": 20,
        "H": 1,
        "RY": 10,
        "RZ": 2
      },
      "greedy_submitted_depth": 28,
      "ideal_success_probability": 0.9999999999999986,
      "measured_qubit": 1,
      "role": "recovery",
      "source_relative_path": "circuits/ionq_window_b/35_recovery_s0_d0.qasm",
      "source_sha256": "612cc7c6e01736d064361fb2de960de0178a5b17c5ee2abd2c9fb576742c29dd",
      "source_size_bytes": 1112,
      "state_index": 0,
      "submitted_index": 35,
      "window_id": "window_b"
    }
  ],
  "schema_version": 1,
  "scientific_algorithm_changed": false,
  "scope": {
    "cross_window_tolerance": 1e-12,
    "ideal_tolerance": 3e-12,
    "initial_state": "|00000>",
    "program_count": 72,
    "qubit_count_per_program": 5,
    "statevector_qubit_order": "q[0] is the least-significant basis bit",
    "success_probability_source": "terminal measured bit and frozen expected-success bit",
    "supported_gate_set": [
      "CNOT",
      "RY",
      "RZ",
      "H"
    ],
    "window_counts": {
      "window_a": 36,
      "window_b": 36
    }
  },
  "status": "PASS",
  "windows": {
    "window_a": {
      "greedy_submitted_depth_values": {
        "inverse_decoder_control": [
          27
        ],
        "recovery": [
          28
        ],
        "short_control": [
          23
        ]
      },
      "ideal_recovery_minus_adjoint_mean": 0.5268424026441325,
      "ideal_success": {
        "inverse_decoder_control": {
          "cell_count": 16,
          "maximum": 0.5677625249651946,
          "mean": 0.4731575973558666,
          "minimum": 0.37855266974653856
        },
        "recovery": {
          "cell_count": 16,
          "maximum": 0.9999999999999998,
          "mean": 0.9999999999999991,
          "minimum": 0.9999999999999986
        },
        "short_control": {
          "cell_count": 4,
          "maximum": 0.9999999999999993,
          "mean": 0.9999999999999991,
          "minimum": 0.9999999999999989
        }
      },
      "program_count": 36,
      "role_counts": {
        "inverse_decoder_control": 16,
        "recovery": 16,
        "short_control": 4
      },
      "source_set_sha256": "88f5765b2b28ecde65abfe7426c0b10ee6787b06a92a0c6c41fc607e2fbd97f1"
    },
    "window_b": {
      "greedy_submitted_depth_values": {
        "inverse_decoder_control": [
          27
        ],
        "recovery": [
          28
        ],
        "short_control": [
          23
        ]
      },
      "ideal_recovery_minus_adjoint_mean": 0.5268424026441325,
      "ideal_success": {
        "inverse_decoder_control": {
          "cell_count": 16,
          "maximum": 0.5677625249651946,
          "mean": 0.4731575973558666,
          "minimum": 0.37855266974653856
        },
        "recovery": {
          "cell_count": 16,
          "maximum": 0.9999999999999998,
          "mean": 0.9999999999999991,
          "minimum": 0.9999999999999986
        },
        "short_control": {
          "cell_count": 4,
          "maximum": 0.9999999999999993,
          "mean": 0.9999999999999991,
          "minimum": 0.9999999999999989
        }
      },
      "program_count": 36,
      "role_counts": {
        "inverse_decoder_control": 16,
        "recovery": 16,
        "short_control": 4
      },
      "source_set_sha256": "c5e7a10b3e505cc860197744315584dbc72105ca5f1b5000a3ce7dd27ca3d29e"
    }
  }
}


==> anc/requirements-length-analysis.txt <==
# CORRECTION_COMPANION: exact archived RTSE length-analysis reproduction.
# This is the analyzer's sole third-party dependency, not the full experiment lock.
numpy==2.5.1

